STI: Turbocharge NLP Inference at the Edge via Elastic Pipelining

Natural Language Processing (NLP) inference is seeing increasing adoption by mobile applications, where on-device inference is desirable for crucially preserving user data privacy and avoiding network roundtrips. Yet, the unprecedented size of an NLP model stresses both latency and memory, creating a tension between the two key resources of a mobile device. To meet a target latency, holding the whole model in memory launches execution as soon as possible but increases one app's memory footprints by several times, limiting its benefits to only a few inferences before being recycled by mobile memory management. On the other hand, loading the model from storage on demand incurs IO as long as a few seconds, far exceeding the delay range satisfying to a user; pipelining layerwise model loading and execution does not hide IO either, due to the high skewness between IO and computation delays. To this end, we propose Speedy Transformer Inference (STI). Built on the key idea of maximizing IO/compute resource utilization on the most important parts of a model, STI reconciles the latency v.s. memory tension via two novel techniques. First, model sharding. STI manages model parameters as independently tunable shards, and profiles their importance to accuracy. Second, elastic pipeline planning with a preload buffer. STI instantiates an IO/compute pipeline and uses a small buffer for preload shards to bootstrap execution without stalling at early stages; it judiciously selects, tunes, and assembles shards per their importance for resource-elastic execution, maximizing inference accuracy. Atop two commodity SoCs, we build STI and evaluate it against a wide range of NLP tasks, under a practical range of target latencies, and on both CPU and GPU. We demonstrate that STI delivers high accuracies with 1-2 orders of magnitude lower memory, outperforming competitive baselines.

==> bib/repl.py <==
#!/usr/bin/env python

'''
usage: repl.py mybib > /tmp/test.bib

https://developers.google.com/edu/python/regular-expressions
'''

import sys
import re

# each entry:
# [ "keywords in full booktitle as from the raw ACM bibtex entry", 
#   "short name as used in abr-{short|long}.bst"]
#

all_conf_list = [
	["USENIX Annual Technical Conference", "ATC"],
	["USENIX Conference on Annual Technical Conference", "ATC"],  # sometimes this might appear
	["International Conference on Mobile Systems, Applications, and Services", "MOBISYS"],
	["International Conference on Mobile Computing and Networking", "MOBICOM"],
	["International Joint Conference on Pervasive and Ubiquitous Computing", "UBICOMP"],
	["SIGPLAN Conference on Programming Language Design and Implementation", "PLDI"],
	["Conference on Operating Systems Design and Implementation", "OSDI"],
	["Symposium on Operating Systems Design and Implementation", "OSDI"], # old name?	
	["ACM Symposium on Operating Systems Principles", "SOSP"],
	["ACM SIGOPS Symposium on Operating Systems Principles", "SOSP"],	# also this...
	["International Symposium on Computer Architecture", "ISCA"],
	["Conference on Architectural Support for Programming Languages and Operating Systems", "ASPLOS"],
	["Conference on Networked Systems Design and Implementation", "NSDI"],
	["SIGCOMM Conference on Internet Measurement", "IMC"],
	["International Conference on World Wide Web", "WWW"],
	["Workshop on Mobile Computing Systems and Applications", "HOTMOBILE"],
]

def repl_confname(conf_list, line):
	ever_matched = False
	#if line[0] == "#":	# comment line
	if re.search("^\s*#.*", line):  # line begins with #
		print line,
		return
		
	# try to match against all conf names
	for fullname, shortname in conf_list:
		ex1=r'''(.*)(booktitle =)(.*''' + fullname + '''.*)'''
		match = re.search(ex1, line, re.IGNORECASE)
		if match:
			if ever_matched == True:	# this line matches multiple patterns, why???
				sys.stderr.write("error: line: " + line)
			else:
				print match.group(1) + "booktitle-full =" + match.group(3)
				print "%sbooktitle = %s," %(match.group(1), shortname)
				ever_matched = True			
	# no match in any conf
	if not ever_matched:
		print line,

if __name__ == "__main__":    
    f=file(sys.argv[1])
    lines = f.readlines()
    for line in lines:  
		repl_confname(all_conf_list, line)


==> figs/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice

fbname=$(basename "$1" .docx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> figs/plot/ex-others/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
fig = plt.figure(figsize=(1.7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    x = np.arange(5)
    xticklabels = [0.1, 0.3, 0.5, 1.0, 1.5] 
    distil = [0, 0, 0, 83.7, 83.7]
    dyna = [65.2, 75.2, 84.7, 88.1, 92.4]
    ours = [63.4, 72.2, 81.3, 85.7, 90.4]
    fig = plt.gcf()
    fig = plt.figure(figsize=(1.5, 1.3))
    ax = fig.add_subplot(1, 1, 1)

    plt.plot(x, distil, label="DistilBERT")
    plt.plot(x, dyna, label="DynaBERT")
    plt.plot(x, ours, label="Ours")

    ax.set_xticks(x)
    ax.set_xticklabels(xticklabels)
    ax.set_xlabel('Deadline (s)', fontsize=xtick_size)  # Add an x-label to the axes.
    ax.set_ylabel('Accuracy (%)', fontsize=xtick_size)  # Add a y-label to the axes.
    ax.set_ylim(50, 100)
    ax.set_yticks(np.linspace(50, 100, 4, dtype=int))

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1, rotation=90)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, loc='best')
    ax.minorticks_off()

    plt.title("STS-2", fontsize=xtick_size)
    plt.tight_layout()
    fig.savefig("fig_ex_others.pdf")


==> figs/plot/ex-others/plot_mem.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
fig = plt.figure(figsize=(1.7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    x = np.arange(5)
    xticklabels = [0.1, 0.3, 0.5, 1.0, 1.5] 
    distil = [0, 0, 0, 83.7, 83.7]
    dyna = [65.2, 75.2, 84.7, 88.1, 92.4]
    ours = [4, 6, 10, 40, 50]
    fig = plt.gcf()
    fig = plt.figure(figsize=(2.0, 1.3))
    ax = fig.add_subplot(1, 1, 1)

    width = 0.25

    plt.bar(x - width, distil, width=width, label="DistilBERT")
    plt.bar(x, dyna, width=width,label="DynaBERT")
    plt.bar(x + width, ours, width=width, label="Ours")

    ax.set_xticks(x)
    ax.set_xticklabels(xticklabels)
    ax.set_xlabel('Deadline (s)', fontsize=xtick_size)  # Add an x-label to the axes.
    ax.set_ylabel('Memory usage (MB)', fontsize=xtick_size)  # Add a y-label to the axes.
    ax.set_ylim(0, 100)
    ax.set_yticks(np.linspace(0, 100, 4, dtype=int))

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1, rotation=90)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, loc='best')
    ax.minorticks_off()

    plt.title("STS-2", fontsize=xtick_size)
    plt.tight_layout()
    fig.savefig("fig_ex_others_mem.pdf")



















==> figs/plot/ex-others/run.sh <==
#!/bin/bash

python plot.py 
pdfcrop ./fig_ex_others.pdf
pdfcrop ./fig_ex_others_mem.pdf
mv ./fig_ex_others-crop.pdf ./fig_ex_others.pdf
mv ./fig_ex_others_mem-crop.pdf ./fig_ex_others_mem.pdf



==> figs/plot/major-memory/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys
import pandas as pd
import itertools

mpl.style.use('classic')
DATA_NAME = "memory.dat"

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"
#colors = ["#2E112D", "#540032", "#820333", "#C9283E", "#F0433A"]
colors = ["#ED872D", "#961728", "#E03C31"]
#colors = ["royalblue", "orange", "forestgreen"]


# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold

def read_data(data_name):
    with open(data_name, encoding="utf-8") as f:
        data = f.read().split("\n")
        data = [row.split() for row in data if len(row) > 0 and row[0] != '#']
        data = np.array(data)
    return data

if __name__ == "__main__":
    
    exp = sys.argv[1]
    data = read_data(exp)
    df = pd.DataFrame(data)

    title = exp.split('_')[0].upper()
    soc = exp.split('_')[1]
    print(soc)

    # dtype: object -> float64
    for i in range(1, len(df.columns)):
        df[i] = df[i].astype("float")

    fig = plt.gcf()
    fig = plt.figure(figsize=(2, 1.5))
    ax = fig.add_subplot(1, 1, 1)
    width = 0.125
    n_bars = len(df)
    x = df[1]

    markers = itertools.cycle(('x', '+', 'v', 'o', '*'))
    for i in range(n_bars):
        label = df.loc[i, 0]
        #offset = (i - n_bars / 2) * width + width / 2
        #plt.bar(x + offset, df.loc[i, 1:], label=label, width=width, 
                #color=colors[i])
        this_color = colors[i%len(colors)]
        this_size = 6 
        this_order = 90
        if 'StdPL' in label:
            this_marker = 'D'
        elif 'Ours' in label:
            this_marker = '*'
            this_size = 12
            this_color = 'forestgreen'
        elif 'PreloadModel' in label:
            this_marker = 's'
        else:
            this_marker = 'o'
            this_color = 'royalblue'
            this_order = 100
        plt.plot(df.loc[i][1], df.loc[i][2], marker=this_marker, markersize=this_size, markeredgecolor='none', label=label, color=this_color, linewidth=1, linestyle='none', clip_on=False, zorder=this_order)
        anno_x, anno_y = 0.1 + df.loc[i][1]*1.2, df.loc[i][2]*0.98
        if anno_y < 60:
            continue
        if df.loc[i][1] > 10:
            anno_x = df.loc[i][1]*0.35
            anno_y = df.loc[i][2]-5
        if soc == '200.dat' and title == 'SST-2':
            #plt.annotate(label, (anno_x, anno_y), fontsize=5)
            print("xxx")

    xmin,xmax,ymin,ymax = plt.axis()
    #x_ticklabels = x
    ax.set_xticks(x)
    ax.set_xscale('symlog')
    #ax.set_xticklabels(['0', '1', '10', '100', '1000'])
    ax.set_xlabel('Preload Buffer (MB)', fontsize=xtick_size)  # Add an x-label to the axes.
    ax.set_ylabel('Accuracy (%)', fontsize=xtick_size)  # Add a y-label to the axes.
    ax.set_yticks(np.linspace(50, 100, 6, dtype=int), fontsize=xtick_size)


    print(ymin, ymax) 
    ax.set_ylim(ymin-5, ymax+5)

    ax.set_xlim(0, 1000)
    

    # This is the Vanilla accuracy line. Technically, this should not be on the graph
    # It just clarifies what Vanilla is.
    #plt.axhline(y=94, color='r', linestyle='dashed', label="Vanilla")


    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    #ax.legend(fontsize=3, ncol=2, loc='lower center', numpoints=1)
    ax.minorticks_off()

    plt.tight_layout()
    plt.title(title, fontsize=xtick_size)
    fig.savefig("fig_{0}.pdf".format(exp.split('.')[0]))
    #fig.savefig("fig_{0}.png".format(exp.split('.')[0]), dpi=600, bbox_inches='tight', pad_inches=0.01)


==> figs/plot/major-memory/plot_rte.py <==
#!/usr/bin/python4
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys
import pandas as pd
import itertools

mpl.style.use('classic')
DATA_NAME = "memory.dat"

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"
#colors = ["#2E112D", "#540032", "#820333", "#C9283E", "#F0433A"]
colors = ["royalblue", "orange", "forestgreen"]


# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold

def read_data(data_name):
    with open(data_name, encoding="utf-8") as f:
        data = f.read().split("\n")
        data = [row.split() for row in data if len(row) > 0 and row[0] != '#']
        data = np.array(data)
    return data

if __name__ == "__main__":
    
    exp = sys.argv[1]
    data = read_data(exp)
    df = pd.DataFrame(data)

    # dtype: object -> float64
    for i in range(1, len(df.columns)):
        df[i] = df[i].astype("float")

    fig = plt.gcf()
    fig = plt.figure(figsize=(2, 1.5))
    ax = fig.add_subplot(1, 1, 1)
    width = 0.125
    n_bars = len(df)
    x = df[1]

    markers = itertools.cycle(('x', '+', 'v', 'o', '*'))
    for i in range(n_bars):
        label = df.loc[i, 0]
        #offset = (i - n_bars / 2) * width + width / 2
        #plt.bar(x + offset, df.loc[i, 1:], label=label, width=width, 
                #color=colors[i])
        this_color = colors[i%len(colors)]
        this_size = 4
        if 'NPP' in label:
            this_marker = 'v'
        elif 'Ours' in label:
            this_marker = '*'
            this_size = 8
            this_color = 'red'
        elif 'Oracle' in label:
            this_marker = '^'
        else:
            this_marker = 'o'
        plt.plot(df.loc[i][1], df.loc[i][2], marker=this_marker, markersize=this_size, markeredgecolor='none', label=label, color=this_color, linewidth=1, linestyle='none', clip_on=False, zorder=100)

    #x_ticklabels = x
    ax.set_xticks(x)
    ax.set_xscale('log')
    #ax.set_xticklabels(x_ticklabels)
    ax.set_xlabel('Preloaded Buffer (MB)', fontsize=xtick_size)  # Add an x-label to the axes.
    ax.set_ylabel('Accu. (%)', fontsize=xtick_size)  # Add a y-label to the axes.
    ax.set_yticks(np.linspace(50, 100, 6, dtype=int))
    ax.set_ylim(40, 80)
    ax.set_xlim(0, 600)
    

    # This is the Vanilla accuracy line. Technically, this should not be on the graph
    # It just clarifies what Vanilla is.
    #plt.axhline(y=94, color='r', linestyle='dashed', label="Vanilla")


    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, ncol=2, loc='lower center', numpoints=1)
    ax.minorticks_off()

    plt.tight_layout()
    plt.title("RTE", fontsize=xtick_size)
    fig.savefig("fig_{0}.pdf".format(exp.split('.')[0]))


==> figs/plot/major-memory/run.sh <==
#!/bin/bash
python plot.py sst-2_200.dat
pdfcrop ./fig_sst-2_200.pdf
mv ./fig_sst-2_200-crop.pdf ./fig_sst-2_200.pdf

python plot.py qqp_200.dat
pdfcrop ./fig_qqp_200.pdf
mv ./fig_qqp_200-crop.pdf ./fig_qqp_200.pdf

python plot.py sst-2_200_jetson.dat
pdfcrop ./fig_sst-2_200_jetson.pdf
mv ./fig_sst-2_200_jetson-crop.pdf ./fig_sst-2_200_jetson.pdf

python plot.py qqp_200_jetson.dat
pdfcrop ./fig_qqp_200_jetson.pdf
mv ./fig_qqp_200_jetson-crop.pdf ./fig_qqp_200_jetson.pdf



==> figs/plot/motiv-lat/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    
    #x = [1.0, 2.0, 3.0] # of models
    # mobile,  distil,  bert
    hot = [0.5, 0.4, 1.2]
    cold= [4.1, 3.5, 4.8]
    labels = ['Mob.', 'Dis.', 'BERT']
    x = np.arange(len(labels))*1.5
    fig = plt.gcf()
    fig = plt.figure(figsize=(1.5, 1.3))
    ax = fig.add_subplot(1, 1, 1)
    plt.bar(x - bar_width/2, hot, bar_width, color=gold, label="Hot inference", linewidth=0.5)
    plt.bar(x + bar_width/2, cold, bar_width, color=dark_gray, label="Cold inference", linewidth=0.5)
    #plt.plot(x, best, color=gold, label="orig.", linestyle='--')

    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.set_ylabel("latency (s)", fontsize=xtick_size)
    ax.set_xlabel("Models", fontsize=xtick_size)
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, 8)
    ax.set_yticks(np.linspace(0, 8, 4, dtype=int))

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, loc='best')

    #plt.title('Cold start inference', fontsize=ytick_size+1)
    plt.tight_layout()
    fig.savefig("fig_lat.pdf")



















==> figs/plot/motiv-lat/run.sh <==
#!/usr/bin/bash

python.exe plot.py 
pdfcrop ./fig_lat.pdf
mv ./fig_lat-crop.pdf ./fig_lat.pdf



==> figs/plot/planning-breakdown/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys
import pandas as pd

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    
    #x = [1.0, 2.0, 3.0] # of models
    q = [1, 2,2,3,8,8,12]
    k = [1,2,2,3,8,8,12]
    v = [1,2,2,3,8,8,12]
    out = [10, 10, 11, 12, 12, 13, 16]
    ffn = [15, 25, 28, 34, 36, 44, 72]
    labels = ['1', '2', '3', '4', '5', '6', '12']
    x = np.arange(len(labels))*1.5
    fig = plt.gcf()
    fig = plt.figure(figsize=(1.5, 1.3))
    ax = fig.add_subplot(1, 1, 1)
    #plt.bar(x - bar_width/2, tf, bar_width, color=dark_gray, label="TensorFlow", linewidth=0.5)
    #plt.bar(x + bar_width/2, torch, bar_width, color=gold, label="PyTorch", linewidth=0.5)
    #plt.plot(x, best, color=gold, label="orig.", linestyle='--')
    '''
    plt.bar(labels, q, bar_width, label='Q', linewidth=0.5)
    plt.bar(labels, k, bar_width, label='K', bottom=q, linewidth=0.5)
    plt.bar(labels, v, bar_width, label='V', bottom=k, linewidth=0.5)
    plt.bar(labels, out, bar_width, label='Out', bottom=v, linewidth=0.5)
    plt.bar(labels, ffn, bar_width, label='FFN', bottom=out, linewidth=0.5)
    '''

    df = pd.DataFrame({'Q':q, 'K':k, 'V':v, 'Out':out, 'FFN':ffn})
    #ax = df.plot(kind='bar', stacked=True)
    df.plot(kind='bar', stacked=True, ax=ax, linewidth=0.5, cmap='tab20')

    #ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.set_ylabel("latency (ms)", fontsize=xtick_size)
    ax.set_xlabel("# of heads", fontsize=xtick_size)
    ymin, ymax = ax.get_ylim()
    #ax.set_ylim(0, 15)
    ax.set_yticks(np.linspace(0, 125, 5, dtype=int), which='minor')

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1, direction="out", length=0)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, loc='best')
    ax.minorticks_off()
    ax.figure.savefig('test.pdf')


    #plt.title('Cold start inference', fontsize=ytick_size+1)
    plt.tight_layout()
    fig.savefig("fig_breakdown.pdf")



















==> figs/plot/planning-breakdown/run.sh <==
#!/usr/bin/bash

python.exe plot.py 
pdfcrop ./fig_breakdown.pdf
mv ./fig_breakdown-crop.pdf ./fig_breakdown.pdf



==> figs/plot/planning-load/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    
    #x = [1.0, 2.0, 3.0] # of models
    # mobile,  distil,  bert
    tf = [3.3, 9.9, 10.7]
    torch = [7.2, 7.5, 8.2]
    labels = ['Mob.', 'Dis.', 'BERT']
    x = np.arange(len(labels))*1.5
    fig = plt.gcf()
    fig = plt.figure(figsize=(1.5, 1.3))
    ax = fig.add_subplot(1, 1, 1)
    plt.bar(x - bar_width/2, tf, bar_width, color=dark_gray, label="TensorFlow", linewidth=0.5)
    plt.bar(x + bar_width/2, torch, bar_width, color=gold, label="PyTorch", linewidth=0.5)
    #plt.plot(x, best, color=gold, label="orig.", linestyle='--')

    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.set_ylabel("latency (s)", fontsize=xtick_size)
    ax.set_xlabel("Models", fontsize=xtick_size)
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, 15)
    ax.set_yticks(np.linspace(0, 15, 5, dtype=int))

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, loc='best')

    #plt.title('Cold start inference', fontsize=ytick_size+1)
    plt.tight_layout()
    fig.savefig("fig_load.pdf")



















==> figs/plot/planning-load/run.sh <==
#!/usr/bin/bash

python.exe plot.py 
pdfcrop ./fig_load.pdf
mv ./fig_load-crop.pdf ./fig_load.pdf



==> figs/plot/planning-weight/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)

    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    
 
    outliers = [0.17, 0.16, 0.2, 0.15, 0.16, 0.16, 0.14, 0.12, 0.11, 0.14, 0.13, 0.1]
    x = np.arange(1, 13)
    fig = plt.gcf()
    fig = plt.figure(figsize=(1.5, 1.3))
    ax = fig.add_subplot(1, 1, 1)
    plt.bar(x , outliers, bar_width, color=dark_gray, linewidth=0.5)
    #plt.bar(x + bar_width/2, torch, bar_width, color=gold, label="PyTorch", linewidth=0.5)
    #plt.plot(x, best, color=gold, label="orig.", linestyle='--')

    ax.set_xticks(x)
    ax.set_xticklabels(x)
    ax.set_ylabel("Percentage (%)", fontsize=xtick_size)
    ax.set_xlabel("Layer", fontsize=xtick_size)
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, 0.25)
    ax.set_yticks(np.linspace(0, 0.2, 5, dtype=float))

    ax.xaxis.set_tick_params(labelsize=xtick_size-2, pad = 1, rotation=90)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    #ax.legend(fontsize=3, loc='best')

    #plt.title('Cold start inference', fontsize=ytick_size+1)
    plt.tight_layout()
    fig.savefig("fig_weight.pdf")



















==> figs/plot/planning-weight/run.sh <==
#!/usr/bin/bash

python.exe plot.py 
pdfcrop ./fig_weight.pdf
mv ./fig_weight-crop.pdf ./fig_weight.pdf



==> figs/plot/preloaded-memory/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/plot/preloaded-memory/plot_jetson.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys
import pandas as pd

mpl.style.use('classic')

DATA_NAME = "preloaded_jetson.dat"

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"
#colors = ["#fbfdff", "#94a5c3", "#445186", "#030045"]
colors = ["#fafa6e", "#9cdf7c", "#4abd8c", "#00968e", "#106e7c", "#2a4858"]
colors = ["whitesmoke", "darkgrey", "black"]

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold

def read_data():
    with open(DATA_NAME, encoding="utf-8") as f:
        data = f.read().split("\n")
        data = [row.split() for row in data if len(row) > 0]
        data = np.array(data)
    return data

if __name__ == "__main__":
    x = np.arange(3)
    x_ticklabels = [150, 200, 400]

    data = read_data()
    df = pd.DataFrame(data)

    # dtype: object -> float64
    for i in range(1, len(df.columns)):
        df[i] = df[i].astype("float")

    fig = plt.gcf()
    fig = plt.figure(figsize=(2, 1.5))
    ax = fig.add_subplot(1, 1, 1)
    width = 0.25
    n_bars = len(df)

    for i in range(n_bars):
        label = df.loc[i, 0]
        offset = (i - n_bars / 2) * width + width / 2
        plt.bar(x + offset, df.loc[i, 1:], label=label, width=width, 
                color=colors[i], linewidth=0.5)

    ax.set_xticks(x)
    ax.set_xticklabels(x_ticklabels)
    ax.set_xlabel('Latency (ms)', fontsize=xtick_size)  # Add an x-label to the axes.
    ax.set_ylabel('Preload Memory (MB)', fontsize=xtick_size)  # Add a y-label to the axes.
    #ax.set_yticks(np.linspace(80, 100, 6, dtype=int))
    #ax.set_ylim(80, 100)

    # This is the Vanilla accuracy line. Technically, this should not be on the graph
    # It just clarifies what Vanilla is.

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    #ax.legend(fontsize=3)
    ax.minorticks_off()

    plt.tight_layout()
    fig.savefig("fig_preloaded_jetson.pdf")
    #plt.show()


==> figs/plot/preloaded-memory/plot_odroid.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys
import pandas as pd

mpl.style.use('classic')

DATA_NAME = "preloaded_odroid.dat"

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"
#colors = ["#fbfdff", "#94a5c3", "#445186", "#030045"]
colors = ["#fafa6e", "#9cdf7c", "#4abd8c", "#00968e", "#106e7c", "#2a4858"]
colors = ["whitesmoke", "darkgrey", "black"]

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold

def read_data():
    with open(DATA_NAME, encoding="utf-8") as f:
        data = f.read().split("\n")
        data = [row.split() for row in data if len(row) > 0]
        data = np.array(data)
    return data

if __name__ == "__main__":
    x = np.arange(3)
    x_ticklabels = [150, 200, 400]

    data = read_data()
    df = pd.DataFrame(data)

    # dtype: object -> float64
    for i in range(1, len(df.columns)):
        df[i] = df[i].astype("float")

    fig = plt.gcf()
    fig = plt.figure(figsize=(2, 1.5))
    ax = fig.add_subplot(1, 1, 1)
    width = 0.25
    n_bars = len(df)

    for i in range(n_bars):
        label = df.loc[i, 0]
        offset = (i - n_bars / 2) * width + width / 2
        plt.bar(x + offset, df.loc[i, 1:], label=label, width=width, 
                color=colors[i], linewidth=0.5)

    ax.set_xticks(x)
    ax.set_xticklabels(x_ticklabels)
    ax.set_xlabel('Latency (ms)', fontsize=xtick_size)  # Add an x-label to the axes.
    ax.set_ylabel('Preload Memory (MB)', fontsize=xtick_size)  # Add a y-label to the axes.
    ax.axvline(2.5, linestyle="--", color="black")
    #ax.set_yticks(np.linspace(80, 100, 6, dtype=int))
    #ax.set_ylim(80, 100)

    # This is the Vanilla accuracy line. Technically, this should not be on the graph
    # It just clarifies what Vanilla is.

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=4, ncol=1, loc='best')
    ax.minorticks_off()

    plt.tight_layout()
    fig.savefig("fig_preloaded_odroid.pdf")
    #plt.show()


==> figs/plot/preloaded-memory/run.sh <==
#!/bin/bash
python plot_odroid.py 
python plot_jetson.py 
pdfcrop ./fig_preloaded_jetson.pdf
pdfcrop ./fig_preloaded_odroid.pdf
mv ./fig_preloaded_odroid-crop.pdf ./fig_preloaded_odroid.pdf
mv ./fig_preloaded_jetson-crop.pdf ./fig_preloaded_jetson.pdf


==> figs/plot/shard-heads/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    x = [1, 2, 3, 6] # of heads
    b_2 = [75.1, 83.5, 88.6, 87.8]
    b_3 = [81.5, 88.4, 90.7, 91.5]
    best = [93.2]*4
    fig = plt.gcf()
    fig = plt.figure(figsize=(1.5, 1.3))
    ax = fig.add_subplot(1, 1, 1)
    plt.plot(x, b_2,color='red', marker='*', label="2 Bits", markersize=4)
    plt.plot(x, b_3,color=gold, marker='*', label="3 Bits", markersize=4)
    plt.plot(x, best, color=gold, label="orig.", linestyle='--')

    ax.set_xticks(x)
    ax.set_xticklabels(x)
    ax.set_ylabel("Accuracy (%)", fontsize=xtick_size)
    ax.set_xlabel("number of heads", fontsize=xtick_size)
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(70, 100)
    ax.set_yticks(np.linspace(70, 100, 4, dtype=int))


    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, loc='best')

    plt.title('SST-2', fontsize=ytick_size+1)
    plt.tight_layout()
    fig.savefig("fig_heads.pdf")



















==> figs/plot/shard-heads/run.sh <==
#!/usr/bin/bash

python.exe plot.py 
pdfcrop ./fig_heads.pdf
mv ./fig_heads-crop.pdf ./fig_heads.pdf



==> figs/plot/shard-importance/parse_ablation.py <==
import os
import sys
import re
import seaborn as sns
import numpy as np
import matplotlib.pyplot as plt

sns.set_theme()
pattern = ".*: (0.*)\}: \(([0-9]*),([0-9]*)\)"
pattern = re.compile(pattern)
#data = np.empty((12, 12))
data = np.empty((12, 4))

with open(sys.argv[1], 'r') as f:
    for line in f:
        line = line.strip()
        res = pattern.match(line)
        if res != None:
            acc, i, l = float(res[1]), int(res[2]), int(res[3])
            data[l,i] = (acc*100)


#ax = sns.heatmap(data, cmap="YlGnBu")
plt.figure(figsize=(4,3))
plt.xlabel('vertical slice index')
plt.ylabel('layer index')

ax = sns.heatmap(data)
ax.collections[0].colorbar.set_label("Accu. (%)")
fig = ax.get_figure()
fig.savefig('{0}_map.png'.format(sys.argv[1].split('.')[0]), dpi=300, bbox_inches='tight', pad_inches=0.01)


==> figs/plot/shard-others/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
fig = plt.figure(figsize=(1.7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    x = [3, 4, 5] # bits
    stsb= [86.9, 89.3, 89.7]
    mnli = [82.4, 84.3, 84.7]
    best_stsb = [89.8]*len(x)
    best_mnli = [84.8]*len(x)
    fig = plt.gcf()
    fig = plt.figure(figsize=(1.5, 1.3))
    ax = fig.add_subplot(1, 1, 1)
    plt.plot(x, stsb,color=blue, marker='*', label="STS-B", markersize=4)
    plt.plot(x, mnli,color=blue, marker='x', label="MNLI", markersize=4)
    plt.plot(x, best_stsb, color=gold, label="STS-B orig.", linestyle='--')
    plt.plot(x, best_mnli, color='g', label="MNLI orig.", linestyle='--')

    ax.set_xticks(x)
    ax.set_xticklabels(x)
    ax.set_ylabel("Accuracy (%)", fontsize=xtick_size)
    ax.set_xlabel("quantized bits", fontsize=xtick_size)
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(80, 100)
    ax.set_yticks(np.linspace(80, 100, 4, dtype=int))

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, loc='best', ncol=2)

    plt.title('STS-B & MNLI', fontsize=ytick_size+1)
    plt.tight_layout()
    fig.savefig("fig_others.pdf")



















==> figs/plot/shard-others/run.sh <==
#!/usr/bin/bash

python.exe plot.py 
pdfcrop ./fig_others.pdf
mv ./fig_others-crop.pdf ./fig_others.pdf



==> figs/plot/shard-outlier/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
#fig = plt.figure(figsize=(1.7, 1.5))

# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    x = [2, 3, 4, 5] # bits
    w_o = [50.9, 50.9, 50.9, 49.1]
    w_  = [87.3, 91.4, 92.6, 93.2]
    best = [93.2]*4
    fig = plt.gcf()
    fig = plt.figure(figsize=(1.5, 1.3))
    ax = fig.add_subplot(1, 1, 1)
    plt.plot(x, w_o,color='red', marker='v', label="w/o outliers", markersize=4)
    plt.plot(x, w_,color='green', marker='^', label="w/ outliers", markersize=4)
    plt.plot(x, best, color=gold, label="orig.", linestyle='--')

    ax.set_xticks(x)
    ax.set_xticklabels(x)
    ax.set_ylabel("Accuracy (%)", fontsize=xtick_size)
    ax.set_xlabel("quantized bits", fontsize=xtick_size)
    ax.set_yticks(np.linspace(40, 100, 6, dtype=int))

    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=3, loc='best')

    plt.title('SST-2', fontsize=ytick_size+1)
    plt.tight_layout()
    fig.savefig("fig_sharding.pdf")



















==> figs/plot/shard-outlier/run.sh <==
#!/usr/bin/bash

python.exe plot.py 
pdfcrop ./fig_sharding.pdf
mv ./fig_sharding-crop.pdf ./fig_sharding.pdf



==> figs/plot/shard-selection/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/plot/shard-selection/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice

fbname=$(basename "$1" .docx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> figs/plot/shard-selection/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys
import pandas as pd

mpl.style.use('classic')

DATA_NAME = "deadline.dat"

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"
#colors = ["#fbfdff", "#94a5c3", "#445186", "#030045"]
colors = ["#fafa6e", "#9cdf7c", "#4abd8c", "#00968e", "#106e7c", "#2a4858"]

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 4
ytick_size = 4
# ytick_size = 8
label_size = 4
title_size = 5
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold

def read_data(f):
    with open(f, encoding="utf-8") as f:
        data = f.read().split("\n")
        data = [row.split() for row in data if len(row) > 0]
        data = np.array(data)
    return data

if __name__ == "__main__":
    x = np.arange(3)
    x_ticklabels = [1, 5, 10]

    data = read_data(sys.argv[1])
    df = pd.DataFrame(data)
    task_name = sys.argv[1].split('.')[0]

    # dtype: object -> float64
    for i in range(1, len(df.columns)):
        df[i] = df[i].astype("float")

    fig = plt.gcf()
    fig = plt.figure(figsize=(1, 1))
    ax = fig.add_subplot(1, 1, 1)
    width = 0.125
    n_bars = len(df)


    ymin = 100
    ymax = 0
    for i in range(n_bars):
        label = df.loc[i, 0]
        offset = (i - n_bars / 2) * width + width / 2
        print(df.loc[i, 1:])
        plt.bar(x + offset, df.loc[i, 1:], label=label, width=width, 
                color=colors[i], linewidth=0.5)
        ymax = max(ymax, df.loc[i, 1:].max())
        ymin = min(ymin, df.loc[i, 1:].min())


    ax.set_xticks(x)
    ax.set_xticklabels(x_ticklabels)
    ax.set_xlabel('Upgradable shards', fontsize=xtick_size)  # Add an x-label to the axes.
    ax.set_ylabel('Accuracy (%)', fontsize=xtick_size)  # Add a y-label to the axes.

    #ax.set_yticks(np.linspace(80, 100, 6, dtype=int))
    print(ymin, ymax)
    ax.set_ylim(ymin * 0.9, ymax * 1.1)

    # This is the Vanilla accuracy line. Technically, this should not be on the graph
    # It just clarifies what Vanilla is.
    #plt.axhline(y=94, color='r', linestyle='dashed', label="Vanilla")


    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 1)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    ax.legend(fontsize=2, ncol=1)
    ax.minorticks_off()

    plt.tight_layout()
    plt.title(task_name.upper(), fontsize=xtick_size)
    fig.savefig("fig_{0}.pdf".format(task_name))
    #plt.show()


==> figs/plot/shard-selection/run.sh <==
#!/bin/bash
python plot.py sst-2.dat
pdfcrop ./fig_sst-2.pdf
mv ./fig_sst-2-crop.pdf ./fig_sst-2.pdf

python plot.py rte.dat
pdfcrop ./fig_rte.pdf
mv ./fig_rte-crop.pdf ./fig_rte.pdf


==> figs/plot/sqlite/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
fig = plt.figure(figsize=(1.7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    dev_name = sys.argv[1]
    print("Plotting " + dev_name)
    dat = read_data(dev_name + '.dat')
    ax = fig.add_subplot(1, 1, 1)
    plot_bar(ax, dev_name+"_sqlite", dat, 1)



















==> figs/plot/sqlite/run.sh <==
#!/usr/bin/zsh

python.exe plot.py mmc
pdfcrop ./fig_mmc_sqlite.pdf
mv ./fig_mmc_sqlite-crop.pdf ./fig_mmc_sqlite.pdf

python.exe plot.py usb
pdfcrop ./fig_usb_sqlite.pdf
mv ./fig_usb_sqlite-crop.pdf ./fig_usb_sqlite.pdf

